Computational Study of Mechanochemical Activation in Nanostructured Triblock Copolymers

Force-driven chemical reactions have emerged as an attractive platform for diverse applications in polymeric materials. However, the network topologies necessary for efficiently transducing macroscopic forces to the molecular scale are not well-understood. In this work, we use coarse-grained molecular dynamics simulations to investigate the impact of network topology on mechanochemical activation in a self-assembled triblock copolymers. We find that mechanochemical activation during tensile deformation depends strongly on both the polymer composition and chain conformation in these materials, with activation requiring higher stress in materials with a higher glassy block content, and most activation occurring in the tie chains connecting different glassy domains. Our work suggests that changes in the network topology significantly impact mechanochemical activation efficiencies in these materials, suggesting that this area will be a fruitful avenue for further experimental research.

==> figures/bk/01.Python_Intro_Examples.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "aff341a0",
   "metadata": {},
   "source": [
    "### Useful python links\n",
    "- https://www.python.org/about/gettingstarted/\n",
    "\n",
    "Good book:\n",
    "- Learn Python the Hard Way by Zed A. Shaw\n",
    "\n",
    "Libraries and Math:\n",
    " - http://matplotlib.org/\n",
    " - http://www.numpy.org/\n",
    " - http://www.scipy.org/\n",
    " - http://numba.pydata.org/\n",
    "\n",
    "Jupyter notebooks:\n",
    " - https://jupyter.org/\n",
    "\n",
    "\n",
    "General comments: \n",
    " - if you need help with programming come to us!\n",
    " - first, make sure your code works - check on PrarieLearn or compare against package functions (eg. NumPy, SciPy)\n",
    " - slow and ugly code is better than no code\n",
    " - often, there are many different ways of doing the same thing. Don't be discuraged if your solution looks different from mine or someone elses\n",
    "  - Stackoverflow\n",
    "  \n",
    "Python characteristics:\n",
    " - not a compiled language, \"scripting\"/interpreted language\n",
    " - open source and free!\n",
    " - portable (works on many devices and operating systems)\n",
    " - slow-ish \n",
    " - can write scripts, notebooks,...\n",
    " - there is a package for everything! Beware of using packages as \"black boxes\". Try and fully understand code by writing it yourself!\n",
    " - index starts from 0 \n",
    " - implicit types (do not need to state 'int i = 0', can just say 'i=0') \n",
    " - object oriented \n",
    " - each programming language has it's purpose (my personal view: Python is a easy to learn and easy to read, wounderful every-day scripting language, but is not good for performance critical projects, eg., simulations for research)\n",
    " \n",
    " \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7454970b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.38310398 0.81662194 0.92392937 ... 0.86472034 0.20825989 0.4887893 ]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np \n",
    "\n",
    "# generate 10000 random numbers:\n",
    "data = np.random.uniform(size=(10000))  # uniform in interval [0,1)\n",
    "data2 = np.random.normal(size=(10000))  # gaussian with loc=mu=mean=0.0, scale=sigma=1.0\n",
    "print(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "aquatic-handbook",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot the data \n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.plot(data2)\n",
    "plt.plot(data)\n",
    "plt.xlabel('n')\n",
    "plt.ylabel('random number')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "bf3435bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "# determine mean\n",
    "# HW-1 do this for yourself! \n",
    "def my_mean(a):\n",
    "  total = 0.0\n",
    "  num = 0\n",
    "  for i in range(0,len(a)):\n",
    "    total += a[i]\n",
    "    num += 1\n",
    "  return total/float(num)\n",
    "\n",
    "def my_mean2(a):\n",
    "  total = 0.0\n",
    "  for i in a:\n",
    "    total+=i\n",
    "  return total/len(a)\n",
    "\n",
    "def my_mean3(a):\n",
    "    return np.mean(a)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "4c03ec9e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.49775385194882754\n",
      "0.49775385194882754\n",
      "0.49775385194882754\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "plt.plot(data2)\n",
    "plt.axhline(my_mean(data2),c='red')\n",
    "\n",
    "plt.plot(data)\n",
    "plt.axhline(my_mean(data),c='red')\n",
    "\n",
    "\n",
    "print(my_mean(data))\n",
    "print(my_mean2(data))\n",
    "print(my_mean3(data))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "65ae6a61",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# histograms\n",
    "\n",
    "count, bins, ignored =  plt.hist(data2, bins =(100),label='normal',density=True)\n",
    "plt.hist(data, bins =(100),label='uniform',density=True);\n",
    "\n",
    "sigma=1\n",
    "mu=0\n",
    "plt.plot(bins, 1/(sigma*np.sqrt(2*np.pi))*np.exp(-(bins-mu)**2/(2*sigma**2)),label='Gauss',linewidth=2, color='r')\n",
    "plt.legend();\n",
    "\n",
    "plt.xlabel('bin');\n",
    "plt.ylabel('counts');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "16f62241",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

